Bergsma--Dassios sign covariance with ties: a nonnegative decomposition and sharp bounds

We construct tie-symmetrised extensions $\widetilde D$ and $\widetilde R$ of the unnormalised Hoeffding and Blum--Kiefer--Rosenblatt functionals $D$ and $R$ and prove, for every real-valued bivariate law, the exact nonnegative decomposition $ \tau^{*}(X,Y)=12\widetilde D(X,Y)+24\widetilde R(X,Y), \qquad \widetilde D,\widetilde R\geq0, \qquad \widetilde R(X,Y)=0\quad\Longleftrightarrow\quad X\perp\!\!\!\perp Y. $ For atomless margins the components reduce to $D$ and $R$, whereas in the presence of ties the corresponding classical identity $\tau^{*}=12D+24R$ can fail. The components arise from the Hoeffding projections of a symmetrised pair kernel. For the four strict/non-strict boundary versions $D_{\epsilon,\eta}$ and $R_{\epsilon,\eta}$, we establish the sharp comparisons $ 9\widetilde D\geq\sum_{\epsilon,\eta}D_{\epsilon,\eta}, \qquad 9\widetilde R\geq\sum_{\epsilon,\eta}R_{\epsilon,\eta}. $ Consequently, $\tau^{*}\geq0$ for every bivariate law, and the Bergsma--Dassios conjecture is settled: $\tau^{*}=0$ if and only if $X\perp\!\!\!\perp Y$. The boundary comparisons also yield the universal bound $\tau^{*}\geq(8/3)R$. Finite-table arguments, including an exact sum-of-squares certificate, establish the boundary inequalities, and weak-order quantisation transfers them to arbitrary laws. The factor $9$ in each comparison and the coefficient $24$ in $\tau^{*}\geq24\widetilde R$ are sharp. The usual permutation test is consistent against every fixed dependent alternative, without assumptions on the margins.

==> anc/README.txt <==
Exact-algebra verification for the Bergsma--Dassios sign-covariance preprint.
The proofs and calculations are included in the main PDF.
The exact_algebra directory contains two Python scripts, dependency requirements, and run instructions.
Run the README commands from this anc directory.


==> anc/exact_algebra/README.md <==
# Exact-algebra checks

These scripts reproduce two algebraic identities used in the paper with exact
symbolic arithmetic. No floating-point comparisons or random tests are used.

From the `anc` directory of the extracted arXiv source, install the one
dependency and run the checks as follows:

    python -m pip install -r exact_algebra/requirements.txt
    python exact_algebra/verify_local_decomposition.py
    python exact_algebra/verify_atom_refinement.py

If you downloaded just these ancillary files, run the commands from the
directory containing `exact_algebra`.

The first script verifies the local identity
\[
\mathcal B_a+\mathcal C_a
=\mathcal N_a+
\left(\ell^{-1}+m_0^{-1}+u^{-1}-6\right)\lVert\xi_a\rVert^2,
\]
including the coefficient matching in \(\mathcal N_a\) and the stronger exact
sum-of-squares certificate showing that the coefficient of
\(\lVert\xi_a\rVert^2\) is at least \(3\).

The second script rebuilds \(a\), \(\delta\), and \(12H\) from their definitions.
It exhaustively enumerates the \(4^8\) coupled weak-order configurations for a
split atom and its collapsed counterpart, then verifies

\[
144\{d(\widetilde Z)-d(Z)\}
=16ab\{9Q(l,a,b,r)\}(l+a+b+r)^2.
\]

For probability masses the final squared factor is one, giving precisely the
atom-refinement identity in the paper. The script also verifies the compact
factorisation displayed in the manuscript and checks that all 25 coefficients
of the fully expanded \(9Q\) are nonnegative.

For a stronger check with two distinct support points below and above the
split, run:

    python exact_algebra/verify_atom_refinement.py --deep

This enumerates \(6^8\) coupled configurations and confirms that the result
depends on the outer blocks only through their total masses.


==> anc/exact_algebra/requirements.txt <==
sympy>=1.12,<2


==> anc/exact_algebra/verify_atom_refinement.py <==
#!/usr/bin/env python3
"""Exact exhaustive verification of the atom-refinement polynomial."""

import argparse
from collections import Counter
from itertools import product

import sympy as sp


def sign(value):
    return (value > 0) - (value < 0)


def a_kernel(z1, z2, z3, z4):
    return sign(
        abs(z1 - z2) + abs(z3 - z4) - abs(z1 - z3) - abs(z2 - z4)
    )


def delta(values, i, j, k, ell):
    return a_kernel(
        values[i], values[j], values[k], values[ell]
    ) - a_kernel(values[i], values[ell], values[j], values[k])


def h_numerator(values):
    """Return 12 H_Z."""
    return (
        delta(values, 0, 1, 2, 3)
        - delta(values, 0, 1, 4, 5)
        - delta(values, 2, 3, 6, 7)
        + delta(values, 4, 5, 6, 7)
    )


def coupled_difference(split_levels, collapsed_levels):
    """Return coefficients of 144*(d_split-d_collapsed)."""
    level_count = len(split_levels)
    result = Counter()

    for state in product(range(level_count), repeat=8):
        split_values = tuple(split_levels[j] for j in state)
        collapsed_values = tuple(collapsed_levels[j] for j in state)
        coefficient = (
            h_numerator(split_values) ** 2
            - h_numerator(collapsed_values) ** 2
        )
        if coefficient:
            exponents = tuple(state.count(j) for j in range(level_count))
            result[exponents] += coefficient

    return result


def as_expression(coefficients, variables):
    terms = []
    for exponents, coefficient in coefficients.items():
        if not coefficient:
            continue
        term = sp.Integer(coefficient)
        for variable, exponent in zip(variables, exponents):
            term *= variable**exponent
        terms.append(term)
    return sp.Add(*terms)


def nine_q(lower, aa, bb, upper):
    return (
        lower**3 * (6 * bb + 12 * upper)
        + lower**2
        * (
            7 * aa * bb
            + 14 * aa * upper
            + 8 * bb**2
            + 24 * bb * upper
            + 28 * upper**2
        )
        + lower
        * (
            4 * aa**2 * bb
            + 8 * aa**2 * upper
            + 6 * aa * bb**2
            + 18 * aa * bb * upper
            + 24 * aa * upper**2
            + 2 * bb**3
            + 8 * bb**2 * upper
            + 14 * bb * upper**2
            + 12 * upper**3
        )
        + aa**3 * bb
        + 2 * aa**3 * upper
        + 2 * aa**2 * bb**2
        + 6 * aa**2 * bb * upper
        + 8 * aa**2 * upper**2
        + aa * bb**3
        + 4 * aa * bb**2 * upper
        + 7 * aa * bb * upper**2
        + 6 * aa * upper**3
    )


def nine_q_factorized(lower, aa, bb, upper):
    """Manifestly nonnegative factorisation displayed in the paper."""
    return (
        (6 * lower**3 + 7 * aa * lower**2 + 4 * aa**2 * lower + aa**3)
        * (bb + 2 * upper)
        + 4 * lower**2 * (2 * bb**2 + 6 * bb * upper + 7 * upper**2)
        + 2
        * aa
        * (3 * lower + aa)
        * (bb**2 + 3 * bb * upper + 4 * upper**2)
        + (2 * lower + aa)
        * (bb**3 + 4 * bb**2 * upper + 7 * bb * upper**2 + 6 * upper**3)
    )


def assert_polynomial_zero(label, expression, variables):
    remainder = sp.Poly(sp.expand(expression), *variables, domain=sp.QQ)
    if not remainder.is_zero:
        raise AssertionError(f"{label}: {remainder.as_expr()}")
    print(f"PASS  {label}")


def canonical_check():
    lower, aa, bb, upper = sp.symbols("l a b r")
    variables = (lower, aa, bb, upper)
    coefficients = coupled_difference(
        split_levels=(0, 1, 2, 3),
        collapsed_levels=(0, 1, 1, 2),
    )
    numerator = as_expression(coefficients, variables)
    polynomial = nine_q(lower, aa, bb, upper)
    total = lower + aa + bb + upper

    assert_polynomial_zero(
        "factorized 9Q identity",
        polynomial - nine_q_factorized(lower, aa, bb, upper),
        variables,
    )
    assert_polynomial_zero(
        "homogeneous atom-refinement identity",
        numerator - 16 * aa * bb * polynomial * total**2,
        variables,
    )
    polynomial_coefficients = sp.Poly(polynomial, *variables).coeffs()
    if not all(coefficient >= 0 for coefficient in polynomial_coefficients):
        raise AssertionError("9Q has a negative coefficient")
    print(
        f"PASS  all {len(polynomial_coefficients)} coefficients "
        "of 9Q are nonnegative"
    )
    print("PASS  for total mass one: d(split)-d(merged)=a*b*Q")


def refined_outer_block_check():
    """Check aggregation with two distinct levels on each outer side."""
    l1, l2, aa, bb, r1, r2 = sp.symbols("l1 l2 a b r1 r2")
    variables = (l1, l2, aa, bb, r1, r2)
    coefficients = coupled_difference(
        split_levels=(0, 1, 2, 3, 4, 5),
        collapsed_levels=(0, 1, 2, 2, 4, 5),
    )
    numerator = as_expression(coefficients, variables)
    lower = l1 + l2
    upper = r1 + r2
    total = sum(variables)

    assert_polynomial_zero(
        "two-level lower/upper block refinement",
        numerator - 16 * aa * bb * nine_q(lower, aa, bb, upper) * total**2,
        variables,
    )


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--deep",
        action="store_true",
        help="also distinguish two levels below and above the split",
    )
    arguments = parser.parse_args()
    canonical_check()
    if arguments.deep:
        refined_outer_block_check()


if __name__ == "__main__":
    main()


==> anc/exact_algebra/verify_local_decomposition.py <==
#!/usr/bin/env python3
"""Exact checks for the three-block certificate in Proposition 10 of the main paper."""

import sympy as sp


ell, m0, u = sp.symbols("ell m0 u", positive=True)
psi_x, psi_y, psi_xy = sp.symbols("Psi_x Psi_y Psi_xy")
x_xi, y_xi, xi2 = sp.symbols("x_xi y_xi xi2")


def shifted_form(psi, inner_product, alpha):
    """Use G(q)v = G_0v + alpha*xi_a in the quadratic-form shift rule."""
    return psi - 2 * alpha * inner_product - alpha**2 * xi2


x_km = shifted_form(psi_x, x_xi, 1 / m0)
x_ku = shifted_form(psi_x, x_xi, -1 / u)
y_km = shifted_form(psi_y, y_xi, 1 / m0)
y_kl = shifted_form(psi_y, y_xi, -1 / ell)
xy_kl = shifted_form(psi_xy, x_xi - y_xi, 1 / ell)
xy_ku = shifted_form(psi_xy, x_xi - y_xi, -1 / u)

n_a = (
    m0 * u**2 / (m0 + u) * x_km
    + m0**2 * u / (m0 + u) * x_ku
    + ell**2 * m0 / (ell + m0) * y_km
    + ell * m0**2 / (ell + m0) * y_kl
    + ell * u**2 / (ell + u) * xy_kl
    + ell**2 * u / (ell + u) * xy_ku
)

b_a = ell * u * psi_xy + m0 * (u * psi_x + ell * psi_y)
c_a = 2 * ((1 - 3 * u) * x_xi + (1 - 3 * ell) * y_xi)
pairing_coefficient = (
    u**2 / (m0 * (m0 + u))
    + m0**2 / (u * (m0 + u))
    + ell**2 / (m0 * (ell + m0))
    + m0**2 / (ell * (ell + m0))
    + u**2 / (ell * (ell + u))
    + ell**2 / (u * (ell + u))
)
certificate_coefficient = 1 / ell + 1 / m0 + 1 / u - 6


def assert_zero(label, expression, simplex=False):
    """Assert a rational identity after clearing denominators."""
    if simplex:
        expression = expression.subs(m0, 1 - ell - u)
    numerator = sp.together(expression).as_numer_denom()[0]
    if sp.expand(numerator) != 0:
        raise AssertionError(f"{label}: {sp.factor(numerator)}")
    print(f"PASS  {label}")


assert_zero("N_a coefficient of Psi(x)", sp.diff(n_a, psi_x) - m0 * u)
assert_zero("N_a coefficient of Psi(y)", sp.diff(n_a, psi_y) - ell * m0)
assert_zero("N_a coefficient of Psi(x-y)", sp.diff(n_a, psi_xy) - ell * u)
assert_zero(
    "N_a coefficient of <G_0 x,xi_a>",
    sp.diff(n_a, x_xi) - 2 * (1 - 3 * u),
    simplex=True,
)
assert_zero(
    "N_a coefficient of <G_0 y,xi_a>",
    sp.diff(n_a, y_xi) - 2 * (1 - 3 * ell),
    simplex=True,
)
assert_zero(
    "paired norm coefficient = ell^{-1}+m0^{-1}+u^{-1}-6",
    pairing_coefficient - certificate_coefficient,
    simplex=True,
)
assert_zero("N_a coefficient of ||xi_a||^2", sp.diff(n_a, xi2) + pairing_coefficient)
assert_zero(
    "B_a+C_a=N_a+(ell^{-1}+m0^{-1}+u^{-1}-6)||xi_a||^2",
    b_a + c_a - n_a - certificate_coefficient * xi2,
    simplex=True,
)

sos_remainder = (
    (u - m0) ** 2 / (u * m0)
    + (ell - m0) ** 2 / (ell * m0)
    + (u - ell) ** 2 / (u * ell)
)
assert_zero(
    "paired coefficient minus 3: exact sum-of-squares certificate",
    pairing_coefficient - 3 - sos_remainder,
)

